A$^3$DSegNet: Anatomy-aware artifact disentanglement and segmentation network for unpaired segmentation, artifact reduction, and modality translation

Spinal surgery planning necessitates automatic segmentation of vertebrae in cone-beam computed tomography (CBCT), an intraoperative imaging modality that is widely used in intervention. However, CBCT images are of low-quality and artifact-laden due to noise, poor tissue contrast, and the presence of metallic objects, causing vertebra segmentation, even manually, a demanding task. In contrast, there exists a wealth of artifact-free, high quality CT images with vertebra annotations. This motivates us to build a CBCT vertebra segmentation model using unpaired CT images with annotations. To overcome the domain and artifact gaps between CBCT and CT, it is a must to address the three heterogeneous tasks of vertebra segmentation, artifact reduction and modality translation all together. To this, we propose a novel anatomy-aware artifact disentanglement and segmentation network (A$^3$DSegNet) that intensively leverages knowledge sharing of these three tasks to promote learning. Specifically, it takes a random pair of CBCT and CT images as the input and manipulates the synthesis and segmentation via different decoding combinations from the disentangled latent layers. Then, by proposing various forms of consistency among the synthesized images and among segmented vertebrae, the learning is achieved without paired (i.e., anatomically identical) data. Finally, we stack 2D slices together and build 3D networks on top to obtain final 3D segmentation result. Extensive experiments on a large number of clinical CBCT (21,364) and CT (17,089) images show that the proposed A$^3$DSegNet performs significantly better than state-of-the-art competing methods trained independently for each task and, remarkably, it achieves an average Dice coefficient of 0.926 for unpaired 3D CBCT vertebra segmentation.

==> figures/eval_mar/make_figures.py <==
#%%
import os
import numpy as np
from PIL import Image
from glob import glob


def normalize(image, vmin=-0.28, vmax=0.84):
    image = np.array(image).astype(np.float32)
    image = np.clip(image, vmin, vmax)
    image = (image - vmin) / (vmax - vmin)
    return image


def save_name(arr, model, i, k):
    save_name = '{:03d}_{}_{}.png'.format(i, model, k)
    Image.fromarray((arr * 255).astype(np.uint8)).save(save_name)


fs_seg = sorted(
    glob('/home/lyy/data/adn/data_vert_seg/data/CBCT_seg/test_seg/*/*.npy'))
fs_cbct = sorted(
    glob(
        '/home/lyy/data/adn/runs_vert_seg/methods_comparison/unet_ct/cbct_test/*.npy'
    ))
fs_adn = sorted(
    glob(
        '/home/lyy/data/adn/runs_vert_seg/methods_comparison/unet_ct/adn_test/*.npy'
    ))
fs_cyclegan = sorted(
    glob(
        '/home/lyy/data/adn/runs_vert_seg/methods_comparison/unet_ct/cyclegan_test/*.npy'
    ))
fs_drit = sorted(
    glob(
        '/home/lyy/data/adn/runs_vert_seg/methods_comparison/unet_ct/dirt_test/*.npy'
    ))
fs_m5 = sorted(
    glob(
        '/home/lyy/data/adn/runs_vert_seg/methods_comparison/unet_ct/m5_test/*.npy'
    ))

index = [476, 494, 544]
for i in index:
    # cbct and gt
    data = np.load(fs_cbct[i], allow_pickle=True).item()
    save_name(data['img'], 'cbct', i, 'img')
    # cyclegan
    m = 'cyclegan'
    data = np.load(fs_cyclegan[i], allow_pickle=True).item()
    save_name(normalize(data['img']), m, i, 'img')
    # save_name((data['pred'] > 0.5).astype(np.float), m, i, 'seg')
    # drit
    m = 'drit'
    data = np.load(fs_drit[i], allow_pickle=True).item()
    save_name(normalize(data['img']), m, i, 'img')
    # save_name((data['pred'] > 0.5).astype(np.float), m, i, 'seg')
    # adn
    m = 'adn'
    data = np.load(fs_adn[i], allow_pickle=True).item()
    save_name(normalize(data['img']), m, i, 'img')
    # save_name((data['pred'] > 0.5).astype(np.float), m, i, 'seg')
    # m5
    m = 'm5'
    data = np.load(fs_m5[i], allow_pickle=True).item()
    save_name(normalize(data['img']), m, i, 'img')
    # save_name((data['pred'] > 0.5).astype(np.float), m, i, 'seg')
